Enhanced Prediction of CO2 Solubility under Geological Conditions for CCUS via Improved Pitzer Parameters and Physics-Informed Machine Learning

The solubility of CO2 in formation brines plays a critical role in the efficiency of carbon capture and storage (CCS) operations. It is strongly influenced by pressure, temperature, and brine composition. Various experimental studies and modeling approaches have been developed to estimate CO2 solubility under wide ranges of pressure, temperature, and salinities. This work makes three key contributions. First, we present an extensive literature review of experimental, theoretical, and simulation-based approaches for measuring and predicting CO2 solubility across a wide range of conditions and also a discussion of how the different parameters affect solubility. Second, we introduce an improved set of temperature-dependent Pitzer interaction parameters, yielding up to a 76% reduction in average absolute deviation compared to conventional values in the geochemical simulation software PHREEQC. Third, we develop a physics-informed machine learning model that integrates thermodynamic intuition with data-driven learning, achieving a 14% reduction in prediction error over the state-of-the-art and up to 40% improvement at high salinities. Together, these advances provide a robust and accurate framework for predicting CO2 solubility, supporting more reliable CCS design and deployment.

==> figures/carbonate.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator

tex_linewidth = 6.70132
ticklabelsize = 7
plt.style.use('default')
plt.rcParams.update({'axes.labelsize': 8,
'xtick.labelsize': ticklabelsize,
'ytick.labelsize': ticklabelsize,
'lines.linewidth': 1,
'axes.titlesize': 8,

'legend.fancybox': False,
'legend.edgecolor': 'k',
'legend.columnspacing': 1,
'legend.handlelength': 2,
'legend.fontsize': 7,
'legend.loc': 'upper center',
"text.usetex": True,
    "font.family": "serif",
    "font.sans-serif": "Computer Modern Roman",
    'xtick.direction': 'in',
    'ytick.direction': 'in'
    })

color_h2co3 = '#ff1f5b'
color_hco3 = '#00cd6c'
color_co3 = '#009ade'

pka1 = 6.37
pka2 = 10.32

ka1 = 10**(-pka1)
ka2 = 10**(-pka2)

ph = np.linspace(1, 14, 500)
h = 10**(-ph)

denominator = h**2 + ka1*h + ka1*ka2
alpha0 = h**2 / denominator         # H2CO3
alpha1 = ka1*h / denominator        # HCO3-
alpha2 = ka1*ka2 / denominator  

fig, ax = plt.subplots(figsize=(tex_linewidth/2, 2))

ax.plot(ph, alpha0, c=color_h2co3, lw=1.5)
ax.plot(ph, alpha1, c=color_hco3, lw=1.5)
ax.plot(ph, alpha2, c=color_co3, lw=1.5)
ax.set_ylim([0, 1])
ax.set_xlim([0, 14])

ax.set_ylabel('Fraction of DIC')
ax.set_xlabel('pH')

ax.text(pka1/2, 0.8, r'H\textsubscript{2}CO\textsubscript{3}', c=color_h2co3, ha='center', fontsize=8)
ax.text(pka1+(pka2-pka1)/2, 0.8, r'HCO\textsubscript{3}\textsuperscript{-}', c=color_hco3, ha='center', fontsize=8)
ax.text(pka2+(14-pka2)/2, 0.8, r'CO\textsubscript{3}\textsuperscript{-2}', c=color_co3, ha='center', fontsize=8)

ax.xaxis.set_minor_locator(AutoMinorLocator(4))
ax.yaxis.set_minor_locator(AutoMinorLocator(4))

ax.vlines(pka1, 0, 1, color='k', linestyle='dashed', linewidth=0.5)
ax.vlines(pka2, 0, 1, color='k', linestyle='dashed', linewidth=0.5)

ax.text(pka1-0.3, 0.5, f'pH={pka1}', ha='right', fontsize=7)
ax.text(pka2+0.3, 0.5, f'pH={pka2}', ha='left', fontsize=7)

ax.tick_params(axis="x", direction="in", top=True, which="both")
ax.tick_params(axis="y", direction="in", right=True, which="both")

fig.tight_layout()
fig.savefig('/home/jalil/MEGA/A Comprehensive Analysis of CO2 Solubility Trapping/figures/carbonate.png', dpi=300)

==> figures/figures.py <==
#%%
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.dates as mdates
import datetime


plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.sans-serif": "Times",
})

co2 = pd.read_csv('co2_atmospheric.csv')
fig, axis = plt.subplots(1, 1, figsize=(3.5, 2.5))
co2['Date'] = pd.to_datetime(co2.Year.astype(str)+'-'+co2.Month.astype(str))
axis.plot(co2.Date, co2['Carbon Dioxide (ppm)'], c='k', lw=1.2)
axis.grid(True, alpha=.5, ls='--')

axis.set_xlim([co2['Date'].min(), co2['Date'].max()])
axis.set_ylim([300, 420])



axis.set_ylabel('Atmospheric carbon dioxide (ppm)')
axis.set_xlabel('Time (years)')
axis.set_xlim([datetime.date(1950, 1, 1), datetime.date(2020, 1, 1)])
axis.set_xticks([datetime.date(1950, 1, 1), datetime.date(1960, 1, 1), datetime.date(1970, 1, 1), datetime.date(1980, 1, 1), datetime.date(1990, 1, 1), datetime.date(2000, 1, 1), datetime.date(2010, 1, 1), datetime.date(2020, 1, 1)])
axis.set_xticklabels(['1950', '1960', '1970', '1980', '1990', '2000', '2010', '2020'], ha='center')

axis.tick_params(direction="in")
axis.tick_params(axis='both', which='major', labelsize=8)
fig.tight_layout()
fig.savefig('co2_atmospheric.png', bbox_inches='tight', dpi=300)
# %%

# %%


==> reaktoro.py <==
from reaktoro import *
import pandas as pd

db = SupcrtDatabase("supcrtbl")

# Create an aqueous phase automatically selecting all species with provided elements
aqueousphase = AqueousPhase(speciate("H O C Ca Mg K Cl Na S N"))
aqueousphase.set(chain(
    ActivityModelHKF(),
    ActivityModelDrummond("CO2"),
))

# Create a gaseous phase
gaseousphase = GaseousPhase("CO2(g)")
gaseousphase.set(ActivityModelPengRobinson())

# Create the chemical system
system = ChemicalSystem(db, aqueousphase, gaseousphase)

# Create the equilibrium solver
solver = EquilibriumSolver(system)

state = ChemicalState(system)
state.setTemperature(25, "celsius")
state.setPressure(1.0, "bar")
state.add("H2O(aq)",      1.0, "kg")
state.add("Ca+2" ,   412.3, "mg")
state.add("Mg+2" ,  1290.0, "mg")
state.add("Na+"  , 10768.0, "mg")
state.add("K+"   ,   399.1, "mg")
state.add("Cl-"  , 19353.0, "mg")
state.add("HCO3-",   141.7, "mg")
state.add("SO4-2",  2712.0, "mg")

solver.solve(state)

aprops = AqueousProps(state)
print("pH of seawater = ", float(aprops.pH()))

co2_0 = 0.0
co2_delta = 0.1
nsteps = 50

df = pd.DataFrame(columns=["amountCO2", "pH"])
df.loc[len(df)] = [co2_0, float(aprops.pH())]

for i in range(nsteps):

    # Add more CO2 to the problem
    state.add("CO2(g)", co2_delta, "mmol")

    # Equilibrate state with updated problem
    solver.solve(state)

    # Update aqueous properties
    aprops.update(state)

    # Update CO2 amount
    co2_0 += co2_delta

    # Append new calculated value to the dataframe
    df.loc[len(df)] = [co2_0, float(aprops.pH())]
from reaktplot import *

fig = Figure()
fig.title("PH DEPENDENCE ON AMOUNT OF ADDED CO2 TO THE SEAWATER")
fig.xaxisTitle('CO2 [mmol]')
fig.yaxisTitle('pH')
fig.drawLineWithMarkers(df["amountCO2"], df["pH"], name="")

fig.show()

